On automorphisms of Enriques surfaces and their entropy

Consider an arbitrary automorphism of an Enriques surface with its lift to the covering K3 surface. We prove a bound of the order of the lift acting on the anti-invariant cohomology sublattice of the Enriques involution. We use it to obtain some mod 2 constraint on the original automorphism. As an application, we give a necessary condition for Salem numbers to be dynamical degrees on Enriques surfaces and obtain a new lower bound on the minimal value. In the Appendix, we give a complete list of Salem numbers that potentially may be the minimal dynamical degree on Enriques surfaces and for which the existence of geometric automorphisms is unknown.

==> anc/candidates.txt <==
# the minimal polynomials of the candidates of the minimal dynamical degree for Enriques surfaces.
# coefficients of 1, x, x^2, ..., x^n (n <= 10).
1	-1	0	0	-1	1	-1	0	0	-1	1
1	0	-1	-1	-1	0	1
1	-1	0	-1	1	-1	0	-1	1
1	0	-1	-1	0	-1	-1	0	1
1	-1	0	-1	0	-1	1
1	-1	-1	0	0	1	0	0	-1	-1	1
1	-1	-1	1	-1	-1	1
1	0	-1	-2	-1	0	1
1	-2	1	0	-1	0	1	-2	1
1	-2	2	-3	2	-2	1
1	-2	1	-1	1	-1	1	-2	1
1	-1	-1	0	0	0	-1	-1	1
1	-1	0	-1	-1	-1	0	-1	1
1	-1	-1	-1	1
1	-1	-1	0	-1	-1	1
1	-3	4	-5	5	-5	4	-3	1
1	-2	0	1	-1	1	-1	1	0	-2	1
1	-1	0	-2	0	-2	0	-1	1
1	-1	-2	0	1	1	1	0	-2	-1	1
1	-2	0	1	0	-2	1
1	0	-1	-2	-3	-2	-1	0	1
1	-1	-2	0	2	0	-2	-1	1
1	-2	1	-2	1
1	-1	-1	-1	0	-1	-1	-1	1
1	0	-2	-2	-1	-2	-2	0	1
1	-1	-1	-1	-1	-1	1
1	-2	-1	3	-1	-2	1
1	-2	1	-2	1	-2	1
1	0	-2	-3	-2	0	1
1	-2	1	-2	1	-2	1	-2	1
1	-2	1	-2	1	-2	1	-2	1	-2	1
1	-3	3	-3	3	-3	3	-3	1
1	-2	0	0	0	0	0	-2	1
1	-1	0	-3	-1	-3	0	-1	1
1	-3	3	-3	3	-3	1
1	-1	-1	-1	-2	-1	-1	-1	1
1	-2	0	-1	1	1	1	-1	0	-2	1
1	-3	2	1	-3	1	2	-3	1
1	-1	-2	-1	1


==> anc/salem-numbers-up-to-2-081.txt <==
# the minimal polynomials of the Salem numbers of degree <= 10, up to 2.081... .
# coefficients of 1, x, x^2, ..., x^n (n <= 10).
1	1	0	-1	-1	-1	-1	-1	0	1	1
1	0	0	0	-1	-1	-1	0	0	0	1
1	0	0	-1	0	-1	0	-1	0	0	1
1	0	-1	0	0	-1	0	0	-1	0	1
1	0	0	-1	-1	-1	0	0	1
1	0	-1	-1	0	1	0	-1	-1	0	1
1	-1	0	0	0	-1	0	0	0	-1	1
1	-1	0	0	-1	1	-1	0	0	-1	1
1	-1	1	-2	1	-2	1	-1	1
1	-1	0	-1	1	-1	1	-1	0	-1	1
1	0	-1	-1	-1	0	1
1	-1	0	-1	1	-1	0	-1	1
1	-1	-1	1	0	-1	0	1	-1	-1	1
1	-2	2	-2	1	-1	1	-2	2	-2	1
1	0	-1	-1	0	-1	-1	0	1
1	-1	0	0	-1	0	-1	0	0	-1	1
1	0	-2	-2	1	3	1	-2	-2	0	1
1	-1	0	-1	0	-1	1
1	0	0	-1	-2	-1	-2	-1	0	0	1
1	-1	-1	0	1	0	-1	-1	1
1	-1	-1	0	0	1	0	0	-1	-1	1
1	-2	2	-3	3	-3	2	-2	1
1	-1	-1	1	-1	-1	1
1	0	-1	-2	-1	0	1
1	-2	1	0	-2	3	-2	0	1	-2	1
1	0	-1	-1	-1	-1	-1	-1	-1	0	1
1	-2	1	-1	2	-3	2	-1	1	-2	1
1	-2	1	0	-1	0	1	-2	1
1	-1	-1	-1	1	1	1	-1	-1	-1	1
1	-2	0	2	-1	-1	-1	2	0	-2	1
1	-2	2	-3	2	-2	1
1	0	-2	-1	1	-1	-2	0	1
1	-1	-1	0	0	0	0	0	-1	-1	1
1	1	0	-2	-4	-5	-4	-2	0	1	1
1	-2	1	-1	1	-1	1	-2	1
1	-1	0	-1	0	-2	0	-1	0	-1	1
1	-2	1	-1	0	1	0	-1	1	-2	1
1	-1	-1	0	0	0	-1	-1	1
1	-1	-2	1	1	-1	1	1	-2	-1	1
1	-1	0	-1	-1	-1	0	-1	1
1	-2	1	0	-2	2	-2	0	1	-2	1
1	-1	-1	-1	1
1	-1	0	-1	-1	-1	-1	-1	0	-1	1
1	-2	2	-3	2	-3	2	-3	2	-2	1
1	-1	-1	-1	0	2	0	-1	-1	-1	1
1	-2	1	-1	1	-2	1	-1	1	-2	1
1	0	-1	-1	-2	-3	-2	-1	-1	0	1
1	-2	1	-2	2	-1	2	-2	1	-2	1
1	-2	0	1	0	-1	0	1	0	-2	1
1	0	-2	-2	0	1	0	-2	-2	0	1
1	-3	4	-5	5	-5	5	-5	4	-3	1
1	-1	-1	0	-1	-1	1
1	-1	0	-2	0	-1	0	-2	0	-1	1
1	-1	-1	0	-1	0	-1	-1	1
1	0	-3	-3	2	5	2	-3	-3	0	1
1	-3	4	-5	5	-5	4	-3	1
1	-2	0	1	-1	1	-1	1	0	-2	1
1	-1	0	-2	0	-2	0	-1	1
1	-2	0	1	-1	1	0	-2	1
1	0	-1	-2	-2	-2	-2	-2	-1	0	1
1	-1	-2	0	1	1	1	0	-2	-1	1
1	-2	0	1	0	-2	1
1	0	-1	-2	-3	-2	-1	0	1
1	-1	-1	0	-1	-1	-1	0	-1	-1	1
1	1	-1	-4	-5	-4	-1	1	1
1	-2	1	-2	2	-2	2	-2	1	-2	1
1	-2	1	-1	0	-1	0	-1	1	-2	1
1	-3	3	-1	-3	5	-3	-1	3	-3	1
1	-1	-2	0	2	0	-2	-1	1
1	-1	0	-2	0	-3	0	-2	0	-1	1
1	-2	-1	3	0	-3	0	3	-1	-2	1
1	-2	1	-2	1
1	-1	-1	0	-1	-2	-1	0	-1	-1	1
1	-1	-2	0	1	0	1	0	-2	-1	1
1	-2	0	1	-1	0	-1	1	0	-2	1
1	-2	0	0	1	-1	1	0	0	-2	1
1	0	-1	-2	-3	-3	-3	-2	-1	0	1
1	-1	-1	-1	0	-1	0	-1	-1	-1	1
1	0	-2	-2	-1	-1	-1	-2	-2	0	1
1	-1	0	-1	-3	-1	-3	-1	0	-1	1
1	-1	-1	-1	0	-1	-1	-1	1
1	-3	3	-2	1	-2	3	-3	1
1	-1	-1	-1	-1	1	-1	-1	-1	-1	1
1	0	-2	-2	-1	-2	-2	0	1
1	-1	-1	-2	1	0	1	-2	-1	-1	1
1	-2	2	-4	3	-5	3	-4	2	-2	1
1	-3	3	-2	0	1	0	-2	3	-3	1
1	-2	0	0	0	1	0	0	0	-2	1
1	-2	1	-1	-1	0	-1	-1	1	-2	1
1	-1	-1	-1	-1	-1	1
1	-1	-2	-1	1	3	1	-1	-2	-1	1
1	-2	0	-1	3	-1	0	-2	1
1	-2	-1	3	-1	-2	1
1	-2	0	0	-1	3	-1	0	0	-2	1
1	-2	1	-2	1	-2	1
1	0	-2	-3	-2	0	1
1	-2	1	-2	1	-2	1	-2	1
1	-1	-1	-1	-1	-1	-1	-1	-1	-1	1
1	-2	1	-2	1	-2	1	-2	1	-2	1
1	-1	-2	-1	1	2	1	-1	-2	-1	1
1	-3	3	-3	3	-3	3	-3	3	-3	1
1	-2	0	0	0	0	0	0	0	-2	1
1	0	-1	-3	-3	-4	-3	-3	-1	0	1
1	-2	1	-1	-2	1	-2	-1	1	-2	1
1	-3	3	-3	3	-3	3	-3	1
1	-1	0	-2	-2	-3	-2	-2	0	-1	1
1	0	-2	-2	-2	-3	-2	-2	-2	0	1
1	-3	2	1	-3	3	-3	1	2	-3	1
1	-2	-1	2	1	-3	1	2	-1	-2	1
1	-2	0	0	0	0	0	-2	1
1	-2	0	-1	2	-1	2	-1	0	-2	1
1	-1	-1	-1	-1	-2	-1	-1	-1	-1	1
1	-1	0	-3	-1	-3	0	-1	1
1	-2	0	0	1	-3	1	0	0	-2	1
1	-2	0	0	-1	2	-1	0	0	-2	1
1	-1	-2	-2	2	3	2	-2	-2	-1	1
1	-3	3	-3	3	-3	1
1	-1	-2	-1	1	1	1	-1	-2	-1	1
1	-3	3	-3	2	-1	2	-3	3	-3	1
1	-1	-2	0	0	-1	0	0	-2	-1	1
1	-1	-1	-1	-2	-1	-1	-1	1
1	-1	-1	-2	0	-1	0	-2	-1	-1	1
1	-2	-1	2	0	-1	0	2	-1	-2	1
1	-1	-1	-1	-1	-3	-1	-1	-1	-1	1
1	-2	0	-1	1	1	1	-1	0	-2	1
1	-1	0	-3	-1	-3	-1	-3	0	-1	1
1	-3	2	1	-3	1	2	-3	1
1	0	-2	-3	-2	-1	-2	-3	-2	0	1
1	-2	1	-2	0	-1	0	-2	1	-2	1
1	0	-1	-3	-4	-5	-4	-3	-1	0	1
1	-2	0	1	-3	1	0	-2	1
1	-3	4	-6	6	-7	6	-6	4	-3	1
1	-1	-2	-1	1

